Assessing the performance of quantum repeaters for all phase-insensitive Gaussian bosonic channels

One of the most sought-after goals in experimental quantum communication is the implementation of a quantum repeater. The performance of quantum repeaters can be assessed by comparing the attained rate with the quantum and private capacity of direct transmission, assisted by unlimited classical two-way communication. However, these quantities are hard to compute, motivating the search for upper bounds. Takeoka, Guha and Wilde found the squashed entanglement of a quantum channel to be an upper bound on both these capacities. In general it is still hard to find the exact value of the squashed entanglement of a quantum channel, but clever sub-optimal squashing channels allow one to upper bound this quantity, and thus also the corresponding capacities. Here, we exploit this idea to obtain bounds for any phase-insensitive Gaussian bosonic channel. This bound allows one to benchmark the implementation of quantum repeaters for a large class of channels used to model communication across fibers. In particular, our bound is applicable to the realistic scenario when there is a restriction on the mean photon number on the input. Furthermore, we show that the squashed entanglement of a channel is convex in the set of channels, and we use a connection between the squashed entanglement of a quantum channel and its entanglement assisted classical capacity. Building on this connection, we obtain the exact squashed entanglement and two-way assisted capacities of the $d$-dimensional erasure channel and bounds on the amplitude-damping channel and all qubit Pauli channels. In particular, our bound improves on the previous best known squashed entanglement upper bound of the depolarizing channel.

==> Mathematica_Supplementary_Material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    235123,       6736]
NotebookOptionsPosition[    232328,       6649]
NotebookOutlinePosition[    232689,       6665]
CellTagsIndexPosition[    232646,       6662]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Create", " ", "the", " ", "initial", " ", "system", " ", "and", " ", 
     "channel"}], "+", "isometry"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"state1", "[", "N1_", "]"}], ":=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"1", "+", 
          RowBox[{"2", "*", "N1"}]}], "0", "0", "0", "0", "0", "0", "0", "0", 
         "0"},
        {"0", 
         RowBox[{"1", "+", 
          RowBox[{"2", "*", "N1"}]}], "0", "0", "0", "0", "0", "0", "0", 
         "0"},
        {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B1", "[", "T_", "]"}], " ", ":=", " ", 
     RowBox[{"(", GridBox[{
        {
         SqrtBox["T"], "0", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]], "0", "0", "0", "0", "0", "0", "0"},
        {"0", 
         SqrtBox["T"], "0", 
         SqrtBox[
          RowBox[{"1", "-", "T"}]], "0", "0", "0", "0", "0", "0"},
        {
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]]}], "0", 
         SqrtBox["T"], "0", "0", "0", "0", "0", "0", "0"},
        {"0", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"1", "-", "T"}]]}], "0", 
         SqrtBox["T"], "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B2", " ", "=", " ", 
     RowBox[{"(", GridBox[{
        {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0", "0", "0", "0", "0"},
        {"0", "0", "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0", "0", "0", "0"},
        {"0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["2"]]}], "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0", "0", "0", "0", "0"},
        {"0", "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["2"]]}], "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S", "[", "G_", "]"}], " ", ":=", " ", 
     RowBox[{"(", GridBox[{
        {
         SqrtBox["G"], "0", "0", "0", "0", "0", 
         SqrtBox[
          RowBox[{"G", "-", "1"}]], "0", "0", "0"},
        {"0", 
         SqrtBox["G"], "0", "0", "0", "0", "0", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"G", "-", "1"}]]}], "0", "0"},
        {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
        {
         SqrtBox[
          RowBox[{"G", "-", "1"}]], "0", "0", "0", "0", "0", 
         SqrtBox["G"], "0", "0", "0"},
        {"0", 
         RowBox[{"-", 
          SqrtBox[
           RowBox[{"G", "-", "1"}]]}], "0", "0", "0", "0", "0", 
         SqrtBox["G"], "0", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
        {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"B3", " ", "=", " ", 
     RowBox[{"(", GridBox[{
        {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
        {"0", "0", "0", "0", "0", "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0"},
        {"0", "0", "0", "0", "0", "0", "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0", 
         FractionBox["1", 
          SqrtBox["2"]]},
        {"0", "0", "0", "0", "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["2"]]}], "0", 
         FractionBox["1", 
          SqrtBox["2"]], "0"},
        {"0", "0", "0", "0", "0", "0", "0", 
         RowBox[{"-", 
          FractionBox["1", 
           SqrtBox["2"]]}], "0", 
         FractionBox["1", 
          SqrtBox["2"]]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Dtransformation", " ", "is", " ", "the", " ", "matrix", " ", 
     "corresponding", " ", "to", " ", "the", " ", "total", " ", "channel", 
     " ", "and", " ", "isometry"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Dtransformation", "[", 
      RowBox[{"G_", ",", "T_"}], "]"}], ":=", 
     RowBox[{"B3", ".", 
      RowBox[{"S", "[", "G", "]"}], ".", "B2", ".", 
      RowBox[{"B1", "[", "T", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Dtransformation", "[", 
       RowBox[{"G", ",", "T"}], "]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", "\[GreaterEqual]", "1"}], ",", 
         RowBox[{"0", "\[LessEqual]", "T", "\[LessEqual]", "1"}]}], "}"}]}]}],
      "]"}], "//", "MatrixForm"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.654861617166225*^9, 3.654861916919527*^9}, {
  3.654861972077394*^9, 3.6548620292912693`*^9}, {3.6548623228957253`*^9, 
  3.654862356511735*^9}}],

Cell[BoxData[
 RowBox[{
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       SqrtBox[
        RowBox[{"G", " ", "T"}]], "0", 
       SqrtBox[
        RowBox[{"G", "-", 
         RowBox[{"G", " ", "T"}]}]], "0", "0", "0", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}]], "0", "0", "0"},
      {"0", 
       SqrtBox[
        RowBox[{"G", " ", "T"}]], "0", 
       SqrtBox[
        RowBox[{"G", "-", 
         RowBox[{"G", " ", "T"}]}]], "0", "0", "0", 
       RowBox[{"-", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}]]}], "0", "0"},
      {
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "-", "T"}]], 
         SqrtBox["2"]]}], "0", 
       FractionBox[
        SqrtBox["T"], 
        SqrtBox["2"]], "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{"1", "-", "T"}]], 
         SqrtBox["2"]]}], "0", 
       FractionBox[
        SqrtBox["T"], 
        SqrtBox["2"]], "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0"},
      {
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", "T"}]], 
        SqrtBox["2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["T"], 
         SqrtBox["2"]]}], "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0", "0"},
      {"0", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "-", "T"}]], 
        SqrtBox["2"]], "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["T"], 
         SqrtBox["2"]]}], "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0", "0", "0"},
      {
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "T"}]], 
        SqrtBox["2"]], "0", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]], "0", "0", "0", 
       FractionBox[
        SqrtBox["G"], 
        SqrtBox["2"]], "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "T"}]], 
         SqrtBox["2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
           RowBox[{"G", " ", "T"}]}]], 
         SqrtBox["2"]]}], "0", "0", "0", 
       FractionBox[
        SqrtBox["G"], 
        SqrtBox["2"]], "0", 
       FractionBox["1", 
        SqrtBox["2"]]},
      {
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "T"}]], 
         SqrtBox["2"]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
           RowBox[{"G", " ", "T"}]}]], 
         SqrtBox["2"]]}], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["G"], 
         SqrtBox["2"]]}], "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0"},
      {"0", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "T"}]], 
        SqrtBox["2"]], "0", 
       FractionBox[
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", "T", "-", 
          RowBox[{"G", " ", "T"}]}]], 
        SqrtBox["2"]], "0", "0", "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox["G"], 
         SqrtBox["2"]]}], "0", 
       FractionBox["1", 
        SqrtBox["2"]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6548623682743263`*^9, 3.654862368296619*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Given", " ", "the", " ", "total", " ", "transformation", " ", "and", " ", 
    "the", " ", "total", " ", "input", " ", "state"}], ",", " ", 
   RowBox[{
   "create", " ", "state2", " ", "which", " ", "is", " ", "the", " ", "state",
     " ", "after", " ", "the", " ", "total", " ", "transformation"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.654862384867956*^9, 3.654862417795158*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"state2", "[", 
   RowBox[{"G_", ",", "T_", ",", "N1_"}], "]"}], " ", ":=", 
  RowBox[{
   RowBox[{"Dtransformation", "[", 
    RowBox[{"G", ",", "T"}], "]"}], ".", 
   RowBox[{"state1", "[", "N1", "]"}], ".", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Dtransformation", "[", 
     RowBox[{"G", ",", "T"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"state2", "[", 
     RowBox[{"G", ",", "T", ",", "N1"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "\[GreaterEqual]", "1"}], ",", 
       RowBox[{"0", "\[LessEqual]", "T", "\[LessEqual]", "1"}], ",", 
       RowBox[{"N1", ">", "0"}]}], "}"}]}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.654862505241413*^9, 3.6548626040338707`*^9}, {
  3.654863794205963*^9, 3.65486379592673*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"N1", " ", "T"}]}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"N1", " ", "T"}]}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"1", "+", "N1", "-", 
       RowBox[{"N1", " ", "T"}]}], "0", 
      RowBox[{"N1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"1", "+", "N1", "-", 
       RowBox[{"N1", " ", "T"}]}], "0", 
      RowBox[{"N1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"N1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{"1", "+", "N1", "-", 
       RowBox[{"N1", " ", "T"}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0"},
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"N1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}], "0", 
      RowBox[{"1", "+", "N1", "-", 
       RowBox[{"N1", " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}], "0"},
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.654862605798039*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Take", " ", "subsystems", " ", "E1E2", " ", "and", " ", "multiply", " ", 
    "by", " ", "Omega", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega4", " ", "=", 
     RowBox[{"(", " ", GridBox[{
        {"0", "1", "0", "0"},
        {
         RowBox[{"-", "1"}], "0", "0", "0"},
        {"0", "0", "0", "1"},
        {"0", "0", 
         RowBox[{"-", "1"}], "0"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E1E2", " ", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{"1", "+", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "T"}], ")"}]}]}], "0", 
         RowBox[{
          RowBox[{"-", "N1"}], "*", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "T"}], ")"}], "T"}]]}], "0"},
        {"0", 
         RowBox[{"1", "+", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "T"}], ")"}]}]}], "0", 
         RowBox[{"N1", "*", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "T"}], ")"}], "T"}]]}]},
        {
         RowBox[{
          RowBox[{"-", "N1"}], "*", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "T"}], ")"}], "T"}]]}], "0", 
         RowBox[{"G", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"G", "-", "1"}], ")"}], "*", "N1", "*", "T"}]}], "0"},
        {"0", 
         RowBox[{"N1", "*", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "T"}], ")"}], "T"}]]}], "0", 
         RowBox[{"G", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"G", "-", "1"}], ")"}], "*", "N1", "*", "T"}]}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"E1E2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"OmegaE1E2", " ", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Omega4", ".", "E1E2"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", "\[GreaterEqual]", "1"}], ",", 
         RowBox[{"0", "\[LessEqual]", "T", "\[LessEqual]", "1"}], ",", 
         RowBox[{"N1", ">", "0"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"OmegaE1E2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Calculate", " ", "eigenvalues", " ", "of", " ", "matrix", " ", "Omega", 
     " ", "times", " ", "E1E2"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Eigenvalues", "[", "OmegaE1E2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.654862653152679*^9, 3.654862704614561*^9}, 
   3.6548628130477543`*^9, {3.654862869207943*^9, 3.6548630892725563`*^9}, {
   3.654863124213991*^9, 3.654863130647923*^9}, {3.654863199124528*^9, 
   3.654863211557271*^9}, {3.654863356577591*^9, 3.654863369100119*^9}, {
   3.654863465699171*^9, 3.654863499780674*^9}, {3.6548635818585587`*^9, 
   3.654863597494576*^9}, {3.654863799942316*^9, 3.6548638016982803`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", 
       RowBox[{"N1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "T"}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"N1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "T"}], ")"}]}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}]},
     {
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}], "0"},
     {"0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6548631498443823`*^9, {3.654863199872723*^9, 3.654863205419353*^9}, {
   3.654863366729411*^9, 3.654863369631181*^9}, {3.654863470823454*^9, 
   3.654863500351159*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", "N1", "-", 
      RowBox[{"N1", " ", "T"}]}], ",", "0", ",", 
     RowBox[{"N1", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"N1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "T"}], ")"}]}]}], ",", "0", ",", 
     RowBox[{"N1", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"N1", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], ",", "0", ",", 
     RowBox[{"G", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"N1", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], ",", "0", ",", 
     RowBox[{
      RowBox[{"N1", " ", "T"}], "-", 
      RowBox[{"G", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}]}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6548631498443823`*^9, {3.654863199872723*^9, 3.654863205419353*^9}, {
   3.654863366729411*^9, 3.654863369631181*^9}, {3.654863470823454*^9, 
   3.6548635003572483`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"1", "+", "N1", "-", 
       RowBox[{"N1", " ", "T"}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}]},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"N1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0"},
     {"0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}]},
     {
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"N1", " ", "T"}], "-", 
       RowBox[{"G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"N1", " ", "T"}]}], ")"}]}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6548631498443823`*^9, {3.654863199872723*^9, 3.654863205419353*^9}, {
   3.654863366729411*^9, 3.654863369631181*^9}, {3.654863470823454*^9, 
   3.654863500359676*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], 
     RowBox[{"(", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["G", "2"], "-", 
         RowBox[{"2", " ", "N1"}], "-", 
         SuperscriptBox["N1", "2"], "+", 
         RowBox[{"2", " ", "N1", " ", "T"}], "+", 
         RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "+", 
         RowBox[{"2", " ", "G", " ", 
          SuperscriptBox["N1", "2"], " ", "T"}], "-", 
         RowBox[{
          SuperscriptBox["G", "2"], " ", 
          SuperscriptBox["N1", "2"], " ", 
          SuperscriptBox["T", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]], "-", 
         RowBox[{"G", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}], "+", 
         RowBox[{"N1", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}], "-", 
         RowBox[{"G", " ", "N1", " ", "T", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["G", "2"], "-", 
        RowBox[{"2", " ", "N1"}], "-", 
        SuperscriptBox["N1", "2"], "+", 
        RowBox[{"2", " ", "N1", " ", "T"}], "+", 
        RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "+", 
        RowBox[{"2", " ", "G", " ", 
         SuperscriptBox["N1", "2"], " ", "T"}], "-", 
        RowBox[{
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["N1", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "G"}], "+", 
          SuperscriptBox["G", "2"], "+", 
          RowBox[{"2", " ", "N1"}], "+", 
          RowBox[{"2", " ", "G", " ", "N1"}], "+", 
          SuperscriptBox["N1", "2"], "-", 
          RowBox[{"4", " ", "N1", " ", "T"}], "-", 
          RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
          RowBox[{"2", " ", "G", " ", 
           SuperscriptBox["N1", "2"], " ", "T"}], "+", 
          RowBox[{
           SuperscriptBox["G", "2"], " ", 
           SuperscriptBox["N1", "2"], " ", 
           SuperscriptBox["T", "2"]}]}]], "-", 
        RowBox[{"G", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}], "+", 
        RowBox[{"N1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}], "-", 
        RowBox[{"G", " ", "N1", " ", "T", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], 
     RowBox[{"(", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["G", "2"], "-", 
         RowBox[{"2", " ", "N1"}], "-", 
         SuperscriptBox["N1", "2"], "+", 
         RowBox[{"2", " ", "N1", " ", "T"}], "+", 
         RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "+", 
         RowBox[{"2", " ", "G", " ", 
          SuperscriptBox["N1", "2"], " ", "T"}], "-", 
         RowBox[{
          SuperscriptBox["G", "2"], " ", 
          SuperscriptBox["N1", "2"], " ", 
          SuperscriptBox["T", "2"]}], "-", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]], "+", 
         RowBox[{"G", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}], "-", 
         RowBox[{"N1", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}], "+", 
         RowBox[{"G", " ", "N1", " ", "T", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["G", "2"], "-", 
        RowBox[{"2", " ", "N1"}], "-", 
        SuperscriptBox["N1", "2"], "+", 
        RowBox[{"2", " ", "N1", " ", "T"}], "+", 
        RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "+", 
        RowBox[{"2", " ", "G", " ", 
         SuperscriptBox["N1", "2"], " ", "T"}], "-", 
        RowBox[{
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["N1", "2"], " ", 
         SuperscriptBox["T", "2"]}], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "G"}], "+", 
          SuperscriptBox["G", "2"], "+", 
          RowBox[{"2", " ", "N1"}], "+", 
          RowBox[{"2", " ", "G", " ", "N1"}], "+", 
          SuperscriptBox["N1", "2"], "-", 
          RowBox[{"4", " ", "N1", " ", "T"}], "-", 
          RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
          RowBox[{"2", " ", "G", " ", 
           SuperscriptBox["N1", "2"], " ", "T"}], "+", 
          RowBox[{
           SuperscriptBox["G", "2"], " ", 
           SuperscriptBox["N1", "2"], " ", 
           SuperscriptBox["T", "2"]}]}]], "+", 
        RowBox[{"G", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}], "-", 
        RowBox[{"N1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}], "+", 
        RowBox[{"G", " ", "N1", " ", "T", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6548631498443823`*^9, {3.654863199872723*^9, 3.654863205419353*^9}, {
   3.654863366729411*^9, 3.654863369631181*^9}, {3.654863470823454*^9, 
   3.654863500399722*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Take", " ", "subsystems", " ", "BE1E2", " ", "and", " ", "multiply", " ", 
    "by", " ", "Omega", " ", "matrix"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega6", " ", "=", " ", 
     RowBox[{"(", GridBox[{
        {"0", "1", "0", "0", "0", "0"},
        {
         RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
        {"0", "0", "0", "1", "0", "0"},
        {"0", "0", 
         RowBox[{"-", "1"}], "0", "0", "0"},
        {"0", "0", "0", "0", "0", "1"},
        {"0", "0", "0", "0", 
         RowBox[{"-", "1"}], "0"}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BE1E2", " ", "=", 
     RowBox[{"(", GridBox[{
        {
         RowBox[{
          RowBox[{"2", "G", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"N1", "*", "T"}]}], ")"}]}], "-", "1"}], "0", 
         RowBox[{
          RowBox[{"-", "N1"}], "*", 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"G", "*", "T", 
              RowBox[{"(", 
               RowBox[{"1", "-", "T"}], ")"}]}], ")"}]}]]}], "0", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"N1", "*", "T"}]}], ")"}], 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], "G"}]]}], "0"},
        {"0", 
         RowBox[{
          RowBox[{"2", "G", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"N1", "*", "T"}]}], ")"}]}], "-", "1"}], "0", 
         RowBox[{
          RowBox[{"-", "N1"}], "*", 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"G", "*", "T", 
              RowBox[{"(", 
               RowBox[{"1", "-", "T"}], ")"}]}], ")"}]}]]}], "0", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"N1", "*", "T"}]}], ")"}]}], 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], "G"}]]}]},
        {
         RowBox[{
          RowBox[{"-", "N1"}], "*", 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"G", "*", "T", 
              RowBox[{"(", 
               RowBox[{"1", "-", "T"}], ")"}]}], ")"}]}]]}], "0", 
         RowBox[{"1", "+", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "T"}], ")"}]}]}], "0", 
         RowBox[{
          RowBox[{"-", "N1"}], "*", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "T"}], ")"}], "T"}]]}], "0"},
        {"0", 
         RowBox[{
          RowBox[{"-", "N1"}], "*", 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"G", "*", "T", 
              RowBox[{"(", 
               RowBox[{"1", "-", "T"}], ")"}]}], ")"}]}]]}], "0", 
         RowBox[{"1", "+", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", "T"}], ")"}]}]}], "0", 
         RowBox[{"N1", "*", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "T"}], ")"}], "T"}]]}]},
        {
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"N1", "*", "T"}]}], ")"}], 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], "G"}]]}], "0", 
         RowBox[{
          RowBox[{"-", "N1"}], "*", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "T"}], ")"}], "T"}]]}], "0", 
         RowBox[{"G", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"G", "-", "1"}], ")"}], "N1", "*", "T"}]}], "0"},
        {"0", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"N1", "*", "T"}]}], ")"}]}], 
          SqrtBox[
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], "G"}]]}], "0", 
         RowBox[{"N1", "*", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"G", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", "T"}], ")"}], "T"}]]}], "0", 
         RowBox[{"G", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"G", "-", "1"}], ")"}], "N1", "*", "T"}]}]}
       }], ")"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"BE1E2", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OmegaBE1E2", " ", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Omega6", ".", "BE1E2"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", "\[GreaterEqual]", "1"}], ",", 
          RowBox[{"0", "\[LessEqual]", "T", "\[LessEqual]", "1"}], ",", 
          RowBox[{"N1", ">", "0"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"OmegaBE1E2", " ", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Calculate", " ", "eigenvalues", " ", "of", " ", "matrix", " ", "Omega", 
     " ", "times", " ", "BE1E2"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Eigenvalues", "[", "OmegaE1E2", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.654863616979463*^9, 3.654863630997223*^9}, {
  3.6548637064929934`*^9, 3.6548637823255043`*^9}, {3.6548638156582212`*^9, 
  3.654863886824979*^9}, {3.654863941754784*^9, 3.654863953726141*^9}, {
  3.6548640147644453`*^9, 3.654864155683247*^9}, {3.6548643553686934`*^9, 
  3.654864355571229*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"N1", " ", "T"}]}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{"G", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"N1", " ", "T"}]}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{"G", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{"G", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"1", "+", 
       RowBox[{"N1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "T"}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{"G", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"1", "+", 
       RowBox[{"N1", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "T"}], ")"}]}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", "N1"}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}], "0"},
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.654864145177493*^9, 3.654864156240836*^9}, 
   3.654864356843257*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"N1", " ", "T"}]}], ")"}]}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"N1", " ", "T"}]}], ")"}]}]}], "0", 
      RowBox[{
       SqrtBox["2"], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"1", "+", "N1", "-", 
       RowBox[{"N1", " ", "T"}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", "N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "G"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"N1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "T"}], ")"}]}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{"G", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "N1", " ", "T"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox["2"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"N1", " ", "T"}]}], ")"}]}], "0", 
      RowBox[{"N1", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "G"}], ")"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "T"}], ")"}], " ", "T"}]]}], "0", 
      RowBox[{
       RowBox[{"N1", " ", "T"}], "-", 
       RowBox[{"G", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"N1", " ", "T"}]}], ")"}]}]}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.654864145177493*^9, 3.654864156240836*^9}, 
   3.654864356848975*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], 
     RowBox[{"(", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["G", "2"], "-", 
         RowBox[{"2", " ", "N1"}], "-", 
         SuperscriptBox["N1", "2"], "+", 
         RowBox[{"2", " ", "N1", " ", "T"}], "+", 
         RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "+", 
         RowBox[{"2", " ", "G", " ", 
          SuperscriptBox["N1", "2"], " ", "T"}], "-", 
         RowBox[{
          SuperscriptBox["G", "2"], " ", 
          SuperscriptBox["N1", "2"], " ", 
          SuperscriptBox["T", "2"]}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]], "-", 
         RowBox[{"G", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}], "+", 
         RowBox[{"N1", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}], "-", 
         RowBox[{"G", " ", "N1", " ", "T", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["G", "2"], "-", 
        RowBox[{"2", " ", "N1"}], "-", 
        SuperscriptBox["N1", "2"], "+", 
        RowBox[{"2", " ", "N1", " ", "T"}], "+", 
        RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "+", 
        RowBox[{"2", " ", "G", " ", 
         SuperscriptBox["N1", "2"], " ", "T"}], "-", 
        RowBox[{
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["N1", "2"], " ", 
         SuperscriptBox["T", "2"]}], "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "G"}], "+", 
          SuperscriptBox["G", "2"], "+", 
          RowBox[{"2", " ", "N1"}], "+", 
          RowBox[{"2", " ", "G", " ", "N1"}], "+", 
          SuperscriptBox["N1", "2"], "-", 
          RowBox[{"4", " ", "N1", " ", "T"}], "-", 
          RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
          RowBox[{"2", " ", "G", " ", 
           SuperscriptBox["N1", "2"], " ", "T"}], "+", 
          RowBox[{
           SuperscriptBox["G", "2"], " ", 
           SuperscriptBox["N1", "2"], " ", 
           SuperscriptBox["T", "2"]}]}]], "-", 
        RowBox[{"G", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}], "+", 
        RowBox[{"N1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}], "-", 
        RowBox[{"G", " ", "N1", " ", "T", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], 
     RowBox[{"(", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["G", "2"], "-", 
         RowBox[{"2", " ", "N1"}], "-", 
         SuperscriptBox["N1", "2"], "+", 
         RowBox[{"2", " ", "N1", " ", "T"}], "+", 
         RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "+", 
         RowBox[{"2", " ", "G", " ", 
          SuperscriptBox["N1", "2"], " ", "T"}], "-", 
         RowBox[{
          SuperscriptBox["G", "2"], " ", 
          SuperscriptBox["N1", "2"], " ", 
          SuperscriptBox["T", "2"]}], "-", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]], "+", 
         RowBox[{"G", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}], "-", 
         RowBox[{"N1", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}], "+", 
         RowBox[{"G", " ", "N1", " ", "T", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "G"}], "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"4", " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "T"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["T", "2"]}]}]]}]}], ")"}]}], ")"}]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["G", "2"], "-", 
        RowBox[{"2", " ", "N1"}], "-", 
        SuperscriptBox["N1", "2"], "+", 
        RowBox[{"2", " ", "N1", " ", "T"}], "+", 
        RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "+", 
        RowBox[{"2", " ", "G", " ", 
         SuperscriptBox["N1", "2"], " ", "T"}], "-", 
        RowBox[{
         SuperscriptBox["G", "2"], " ", 
         SuperscriptBox["N1", "2"], " ", 
         SuperscriptBox["T", "2"]}], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "G"}], "+", 
          SuperscriptBox["G", "2"], "+", 
          RowBox[{"2", " ", "N1"}], "+", 
          RowBox[{"2", " ", "G", " ", "N1"}], "+", 
          SuperscriptBox["N1", "2"], "-", 
          RowBox[{"4", " ", "N1", " ", "T"}], "-", 
          RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
          RowBox[{"2", " ", "G", " ", 
           SuperscriptBox["N1", "2"], " ", "T"}], "+", 
          RowBox[{
           SuperscriptBox["G", "2"], " ", 
           SuperscriptBox["N1", "2"], " ", 
           SuperscriptBox["T", "2"]}]}]], "+", 
        RowBox[{"G", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}], "-", 
        RowBox[{"N1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}], "+", 
        RowBox[{"G", " ", "N1", " ", "T", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "G"}], "+", 
           SuperscriptBox["G", "2"], "+", 
           RowBox[{"2", " ", "N1"}], "+", 
           RowBox[{"2", " ", "G", " ", "N1"}], "+", 
           SuperscriptBox["N1", "2"], "-", 
           RowBox[{"4", " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", "N1", " ", "T"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["G", "2"], " ", "N1", " ", "T"}], "-", 
           RowBox[{"2", " ", "G", " ", 
            SuperscriptBox["N1", "2"], " ", "T"}], "+", 
           RowBox[{
            SuperscriptBox["G", "2"], " ", 
            SuperscriptBox["N1", "2"], " ", 
            SuperscriptBox["T", "2"]}]}]]}]}], ")"}]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.654864145177493*^9, 3.654864156240836*^9}, 
   3.654864356869244*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Expand", " ", "around", " ", "N"}], " ", "=", " ", 
   RowBox[{"infinity", " ", "for", " ", "three", " ", "regimes"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.65486463061211*^9, 3.654864665669093*^9}, {
  3.654870993912984*^9, 3.6548710067581663`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"G", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"T", ".", " ", "Note"}]}], " ", "that", " ", "we", " ", "drop",
       " ", "the", " ", "factor", " ", "of", " ", 
      FractionBox["1", 
       SqrtBox["2"]], " ", "and"}], " ", "\[PlusMinus]", "i"}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"G", "+", 
                 RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"], "+", 
              
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                RowBox[{"2", " ", "G", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "+", 
                   RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]], 
              "+", 
              RowBox[{"N1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", "N1", "+", 
                 RowBox[{"2", " ", "\[Tau]"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                   RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                   RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                    "2"]}]]}], ")"}]}], "-", 
              RowBox[{"G", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                   RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                   RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]],
                  "+", 
                 RowBox[{"N1", " ", "\[Tau]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"2", " ", "N1"}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                    RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                    RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                    "2"]}]]}], ")"}]}]}], ")"}]}]}], ")"}], "]"}], ",", 
           RowBox[{"\[Tau]", "\[Rule]", 
            RowBox[{"1", "/", "G"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"G", ">", "1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N1", ">", "1"}], ",", 
            RowBox[{"G", ">", "1"}]}], "}"}]}]}], "]"}], ",", "N1"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"G", "+", 
                 RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"], "-", 
              
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                RowBox[{"2", " ", "G", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "+", 
                   RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]], 
              "-", 
              RowBox[{"N1", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "N1", "-", 
                 RowBox[{"2", " ", "\[Tau]"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                   RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                   RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                    "2"]}]]}], ")"}]}], "+", 
              RowBox[{"G", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                   RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                   RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]],
                  "+", 
                 RowBox[{"N1", " ", "\[Tau]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "N1"}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                    RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                    RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                    "2"]}]]}], ")"}]}]}], ")"}]}]}], ")"}], "]"}], ",", 
           RowBox[{"\[Tau]", "\[Rule]", 
            RowBox[{"1", "/", "G"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"G", ">", "1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N1", ">", "1"}], ",", 
            RowBox[{"G", ">", "1"}]}], "}"}]}]}], "]"}], ",", "N1"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["G", "2"], "+", 
               RowBox[{"2", " ", "N1"}], "+", 
               SuperscriptBox["N1", "2"], "-", 
               RowBox[{"2", " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", "G", " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["G", "2"], " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", "G", " ", 
                SuperscriptBox["N1", "2"], " ", "\[Tau]"}], "+", 
               RowBox[{
                SuperscriptBox["G", "2"], " ", 
                SuperscriptBox["N1", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "G", "+", "N1", "+", 
                  RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "+", 
                  RowBox[{"2", " ", "G", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                   "2"]}]]}]}], ")"}]}], "]"}], ",", 
           RowBox[{"\[Tau]", "\[Rule]", 
            RowBox[{"1", "/", "G"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"G", ">", "1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N1", ">", "1"}], ",", 
            RowBox[{"G", ">", "1"}]}], "}"}]}]}], "]"}], ",", "N1"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Limit", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["G", "2"], "+", 
               RowBox[{"2", " ", "N1"}], "+", 
               SuperscriptBox["N1", "2"], "-", 
               RowBox[{"2", " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", "G", " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["G", "2"], " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", "G", " ", 
                SuperscriptBox["N1", "2"], " ", "\[Tau]"}], "+", 
               RowBox[{
                SuperscriptBox["G", "2"], " ", 
                SuperscriptBox["N1", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "G", "+", "N1", "+", 
                  RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "+", 
                  RowBox[{"2", " ", "G", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                   "2"]}]]}]}], ")"}]}], "]"}], ",", 
           RowBox[{"\[Tau]", "\[Rule]", 
            RowBox[{"1", "/", "G"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"G", ">", "1"}]}], "}"}]}]}], "]"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N1", ">", "1"}], ",", 
            RowBox[{"G", ">", "1"}]}], "}"}]}]}], "]"}], ",", "N1"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.654871010284987*^9, 3.6548710553823023`*^9}, {
  3.6548710915950203`*^9, 3.654871216609118*^9}, {3.654872101321681*^9, 
  3.654872102108828*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["G", "2"]}], "G"]}]], " ", 
    SqrtBox["N1"]}], "-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], "G"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["G", "2"]}], ")"}]}]], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["G", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["G", "2"]}], ")"}]}]]}], ")"}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["G", "2"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["G", "2"]}], "G"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "G"}], "+", 
       SuperscriptBox["G", "5"], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}], " ", 
     SqrtBox[
      FractionBox["1", "N1"]]}], 
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["G", "2"]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["G", "2"]}], "G"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "4"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"G", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], ")"}]}]], " ", "N1"}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["G", "2"]}], "G"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["G", "5"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["G", "6"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["G", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["G", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["G", "2"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["G", "3"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["G", "4"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["G", "5"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{
        SuperscriptBox["G", "6"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "N1"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"64", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
     SqrtBox[
      RowBox[{"G", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], ")"}]}]]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["G", "2"]}], "G"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "6"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{
        SuperscriptBox["G", "5"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}]}], 
    RowBox[{"16", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "G"}], ")"}], " ", 
     SqrtBox[
      RowBox[{"G", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["G", "2"]}], "G"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "G"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["G", "2"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["G", "3"]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["G", "4"]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["G", "6"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["G", "7"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["G", "8"]}], "+", 
       SuperscriptBox["G", "9"], "-", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "+", 
       RowBox[{"64", " ", "G", " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "+", 
       RowBox[{"164", " ", 
        SuperscriptBox["G", "2"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["G", "3"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["G", "4"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "N1"], ")"}], 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"512", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, -1, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   2^Rational[1, 2] (-$CellContext`G^(-1) (-1 + $CellContext`G^2))^
     Rational[1, 2], -2^
     Rational[-1, 
       2] (-1 + $CellContext`G^2)^(-1) (-$CellContext`G^(-1) (-1 + \
$CellContext`G^2))^
     Rational[1, 2] (($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] - ($CellContext`G^3 (-1 + $CellContext`G^2))^
     Rational[1, 2]), Rational[1, 4] 
    2^Rational[-1, 2] ($CellContext`G^(-1) (1 - $CellContext`G^2))^
     Rational[1, 
       2] (-1 + $CellContext`G^2)^(-2) (-$CellContext`G + $CellContext`G^5 + 
     2 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
       Rational[1, 2]), Rational[1, 4] 
    2^Rational[-1, 2] (-1 + $CellContext`G)^(-1) ($CellContext`G^(-1) (
       1 - $CellContext`G^2))^
     Rational[1, 2] ($CellContext`G (-1 + $CellContext`G^2))^
     Rational[-1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
     Rational[-1, 
       2] ($CellContext`G^4 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[
        1, 2] - $CellContext`G^3 ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2]), Rational[1, 64] 
    2^Rational[-1, 2] (-1 + $CellContext`G)^(-2) (
      1 + $CellContext`G)^(-2) ($CellContext`G^(-1) (1 - $CellContext`G^2))^
     Rational[1, 2] ($CellContext`G (-1 + $CellContext`G^2))^
     Rational[-1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
     Rational[-1, 2] ((-4) $CellContext`G^5 - 16 $CellContext`G^6 + 
     16 $CellContext`G^8 + 
     4 $CellContext`G^9 - $CellContext`G^2 ($CellContext`G (-1 + \
$CellContext`G^2))^Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2] - 
     8 $CellContext`G^3 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2] - 
     22 $CellContext`G^4 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2] - 
     8 $CellContext`G^5 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 
        2] - $CellContext`G^6 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2]), Rational[3, 16] 
    2^Rational[-1, 2] (-1 + $CellContext`G)^(-2) (
      1 + $CellContext`G)^(-1) ($CellContext`G^(-1) (1 - $CellContext`G^2))^
     Rational[1, 2] ($CellContext`G (-1 + $CellContext`G^2))^
     Rational[-1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
     Rational[-1, 
       2] ($CellContext`G^6 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[
        1, 2] - $CellContext`G^5 ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2]), Rational[1, 512] 
    2^Rational[-1, 2] (-1 + $CellContext`G)^(-4) $CellContext`G^2 (
      1 + $CellContext`G)^(-4) ($CellContext`G^(-1) (1 - $CellContext`G^2))^
     Rational[1, 2] (-$CellContext`G - 8 $CellContext`G^2 + 
     50 $CellContext`G^3 + 152 $CellContext`G^4 - 152 $CellContext`G^6 - 
     50 $CellContext`G^7 + 8 $CellContext`G^8 + $CellContext`G^9 - 
     2 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2] + 
     64 $CellContext`G ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
       Rational[1, 2] + 
     164 $CellContext`G^2 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
       Rational[1, 2] + 
     64 $CellContext`G^3 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
       Rational[1, 2] - 
     2 $CellContext`G^4 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2])}, -1, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871062418953*^9, 3.6548711318933353`*^9, 
  3.654871168934353*^9, 3.6548721047060823`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    SqrtBox["2"], " ", 
    SqrtBox[
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["G", "2"]}], "G"]}]], " ", 
    SqrtBox["N1"]}], "-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], "G"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["G", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["G", "2"]}], ")"}]}]]}], ")"}]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["G", "2"]}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["G", "2"]}], "G"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "G"}], "+", 
       SuperscriptBox["G", "5"], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}], " ", 
     SqrtBox[
      FractionBox["1", "N1"]]}], 
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["G", "2"]}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["G", "2"]}], "G"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["G", "4"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{
        SuperscriptBox["G", "3"], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["G", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["G", "2"]}], ")"}]}]]}], ")"}], " ", "N1"}]], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["G", "2"]}], "G"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["G", "5"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["G", "6"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["G", "8"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["G", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["G", "2"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["G", "3"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{"22", " ", 
        SuperscriptBox["G", "4"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["G", "5"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{
        SuperscriptBox["G", "6"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "N1"], ")"}], 
      RowBox[{"3", "/", "2"}]]}], 
    RowBox[{"64", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
     SqrtBox[
      RowBox[{"G", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["G", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["G", "2"]}], ")"}]}]]}]], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{"1", "-", 
          SuperscriptBox["G", "2"]}], "G"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["G", "6"], " ", 
          SqrtBox[
           RowBox[{"G", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
         RowBox[{
          SuperscriptBox["G", "5"], " ", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["G", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}]}], ")"}]}], 
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "G"}], ")"}], " ", 
       SqrtBox[
        RowBox[{"G", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["G", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["G", "2"]}], ")"}]}]]}], ")"}], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["G", "2"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["G", "2"]}], "G"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "G"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["G", "2"]}], "+", 
       RowBox[{"50", " ", 
        SuperscriptBox["G", "3"]}], "+", 
       RowBox[{"152", " ", 
        SuperscriptBox["G", "4"]}], "-", 
       RowBox[{"152", " ", 
        SuperscriptBox["G", "6"]}], "-", 
       RowBox[{"50", " ", 
        SuperscriptBox["G", "7"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["G", "8"]}], "+", 
       SuperscriptBox["G", "9"], "-", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "+", 
       RowBox[{"64", " ", "G", " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "+", 
       RowBox[{"164", " ", 
        SuperscriptBox["G", "2"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["G", "3"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["G", "4"], " ", 
        SqrtBox[
         RowBox[{"G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]], " ", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["G", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["G", "2"]}], ")"}]}]]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["1", "N1"], ")"}], 
      RowBox[{"5", "/", "2"}]]}], 
    RowBox[{"512", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "4"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, -1, 6, 2],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   2^Rational[1, 2] (-$CellContext`G^(-1) (-1 + $CellContext`G^2))^
     Rational[1, 2], -2^
     Rational[-1, 
       2] (-1 + $CellContext`G^2)^(-1) (-$CellContext`G^(-1) (-1 + \
$CellContext`G^2))^
     Rational[1, 2] (-($CellContext`G (-1 + $CellContext`G^2))^
       Rational[1, 2] + ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2]), Rational[1, 4] 
    2^Rational[-1, 2] ($CellContext`G^(-1) (1 - $CellContext`G^2))^
     Rational[1, 
       2] (-1 + $CellContext`G^2)^(-2) (-$CellContext`G + $CellContext`G^5 + 
     2 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
       Rational[1, 2]), Rational[-1, 4] 
    2^Rational[-1, 2] (-1 + $CellContext`G)^(-1) ($CellContext`G^(-1) (
       1 - $CellContext`G^2))^
     Rational[1, 2] ($CellContext`G (-1 + $CellContext`G^2))^
     Rational[-1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
     Rational[-1, 
       2] ($CellContext`G^4 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[
        1, 2] - $CellContext`G^3 ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2]), Rational[1, 64] 
    2^Rational[-1, 2] (-1 + $CellContext`G)^(-2) (
      1 + $CellContext`G)^(-2) ($CellContext`G^(-1) (1 - $CellContext`G^2))^
     Rational[1, 2] ($CellContext`G (-1 + $CellContext`G^2))^
     Rational[-1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
     Rational[-1, 2] ((-4) $CellContext`G^5 - 16 $CellContext`G^6 + 
     16 $CellContext`G^8 + 
     4 $CellContext`G^9 - $CellContext`G^2 ($CellContext`G (-1 + \
$CellContext`G^2))^Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2] - 
     8 $CellContext`G^3 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2] - 
     22 $CellContext`G^4 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2] - 
     8 $CellContext`G^5 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 
        2] - $CellContext`G^6 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2]), Rational[-3, 16] 
    2^Rational[-1, 2] (-1 + $CellContext`G)^(-2) (
      1 + $CellContext`G)^(-1) ($CellContext`G^(-1) (1 - $CellContext`G^2))^
     Rational[1, 2] ($CellContext`G (-1 + $CellContext`G^2))^
     Rational[-1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
     Rational[-1, 
       2] ($CellContext`G^6 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[
        1, 2] - $CellContext`G^5 ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2]), Rational[1, 512] 
    2^Rational[-1, 2] (-1 + $CellContext`G)^(-4) $CellContext`G^2 (
      1 + $CellContext`G)^(-4) ($CellContext`G^(-1) (1 - $CellContext`G^2))^
     Rational[1, 2] (-$CellContext`G - 8 $CellContext`G^2 + 
     50 $CellContext`G^3 + 152 $CellContext`G^4 - 152 $CellContext`G^6 - 
     50 $CellContext`G^7 + 8 $CellContext`G^8 + $CellContext`G^9 - 
     2 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2] + 
     64 $CellContext`G ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
       Rational[1, 2] + 
     164 $CellContext`G^2 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
       Rational[1, 2] + 
     64 $CellContext`G^3 ($CellContext`G (-1 + $CellContext`G^2))^
       Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
       Rational[1, 2] - 
     2 $CellContext`G^4 ($CellContext`G (-1 + $CellContext`G^2))^
      Rational[1, 2] ($CellContext`G^3 (-1 + $CellContext`G^2))^
      Rational[1, 2])}, -1, 6, 2],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871062418953*^9, 3.6548711318933353`*^9, 
  3.654871168934353*^9, 3.654872105507826*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"], " ", "N1"}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G"}], "+", 
       SuperscriptBox["G", "2"]}], ")"}]}], 
    RowBox[{
     SqrtBox["2"], " ", "G"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["G", "3"]}], "+", 
       SuperscriptBox["G", "4"]}], ")"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["G", "2"], " ", "N1"}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "G"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["G", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["G", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["G", "4"]}], "+", 
       SuperscriptBox["G", "5"]}], ")"}]}], 
    RowBox[{"8", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["G", "3"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, -1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, 2] 2^Rational[1, 2], Complex[0, 1] 
    2^Rational[-1, 2] $CellContext`G^(-1) (-1 + 
     2 $CellContext`G + $CellContext`G^2), Complex[0, 
      Rational[1, 4]] 
    2^Rational[-1, 2] $CellContext`G^(-2) (-1 + 2 $CellContext`G - 
     2 $CellContext`G^3 + $CellContext`G^4), Complex[0, 
      Rational[-1, 8]] 
    2^Rational[-1, 2] $CellContext`G^(-3) (1 - 3 $CellContext`G + 
     2 $CellContext`G^2 + 2 $CellContext`G^3 - 
     3 $CellContext`G^4 + $CellContext`G^5)}, -1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871062418953*^9, 3.6548711318933353`*^9, 
  3.654871168934353*^9, 3.654872109268917*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox[
     RowBox[{"1", "+", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["G", "2"]}]], "+", 
      FractionBox[
       SuperscriptBox["G", "2"], "2"]}]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "G"}], "-", 
       SuperscriptBox["G", "2"], "+", 
       SuperscriptBox["G", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["G", "5"]}], "+", 
       SuperscriptBox["G", "6"]}], ")"}]}], 
    RowBox[{"4", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["G", "3"], " ", 
     SqrtBox[
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["G", "2"]}], ")"}], "2"], 
       SuperscriptBox["G", "2"]]], " ", "N1"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox[
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["G", "2"]}], ")"}], "2"], 
       SuperscriptBox["G", "2"]]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"3", " ", "G"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["G", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["G", "3"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["G", "4"]}], "+", 
       SuperscriptBox["G", "5"]}], ")"}]}], 
    RowBox[{"8", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["G", "2"]}], ")"}], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, 1] (1 + Rational[1, 2] $CellContext`G^(-2) + 
      Rational[1, 2] $CellContext`G^2)^Rational[1, 2], Complex[0, 
      Rational[-1, 4]] 
    2^Rational[-1, 
       2] $CellContext`G^(-3) ($CellContext`G^(-2) (1 + $CellContext`G^2)^2)^
     Rational[-1, 2] (-1 + 
     2 $CellContext`G - $CellContext`G^2 + $CellContext`G^4 - 
     2 $CellContext`G^5 + $CellContext`G^6), Complex[0, 
      Rational[1, 8]] 
    2^Rational[-1, 2] $CellContext`G^(-2) (
      1 + $CellContext`G^2)^(-1) ($CellContext`G^(-2) (
        1 + $CellContext`G^2)^2)^Rational[1, 2] (1 - 3 $CellContext`G + 
     2 $CellContext`G^2 + 2 $CellContext`G^3 - 
     3 $CellContext`G^4 + $CellContext`G^5)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871062418953*^9, 3.6548711318933353`*^9, 
  3.654871168934353*^9, 3.654872113503491*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.654871275026742*^9, 3.6548712753982058`*^9}, {
  3.654872117300212*^9, 3.654872118785239*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.654864663843317*^9, 3.6548646638588667`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"G", " ", ">", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"T", ".", " ", "Note"}]}], " ", "that", " ", "we", " ", "drop",
       " ", "the", " ", "factor", " ", "of", " ", 
      FractionBox["1", 
       SqrtBox["2"]], " ", "and"}], " ", "\[PlusMinus]", 
     RowBox[{
      RowBox[{"i", ".", " ", "We"}], " ", "also", " ", "drop", " ", "the", 
      " ", "square", " ", "root", " ", "of", " ", "the", " ", "second", " ", 
      "and", " ", "fourth", " ", "eigenvalue"}]}]}], ",", " ", 
   RowBox[{"since", " ", "Mathematica", " ", "gives", " ", 
    RowBox[{"errors", ".", " ", "We"}], " ", "expand", " ", "those", " ", 
    "seperately"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.654871306143034*^9, 3.6548713465515757`*^9}, {
  3.654871381171433*^9, 3.654871381762988*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"G", "+", 
               RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
              RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
              RowBox[{"2", " ", "G", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "N1"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"G", "+", 
                 RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]], 
            "+", 
            RowBox[{"N1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", "N1", "+", 
               RowBox[{"2", " ", "\[Tau]"}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                 RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                 RowBox[{"2", " ", "G", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "N1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                  "2"]}]]}], ")"}]}], "-", 
            RowBox[{"G", " ", 
             RowBox[{"(", 
              RowBox[{
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                 RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                 RowBox[{"2", " ", "G", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "N1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]],
                "+", 
               RowBox[{"N1", " ", "\[Tau]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "-", 
                  RowBox[{"2", " ", "N1"}], "+", 
                  SqrtBox[
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                    RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                    RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                    "2"]}]]}], ")"}]}]}], ")"}]}]}], ")"}], "]"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N1", ">", "1"}], ",", 
            RowBox[{"G", ">", 
             RowBox[{"1", "/", "\[Tau]"}]}], ",", 
            RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",", 
       "N1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"N1", ">", "1"}], ",", 
      RowBox[{"G", ">", 
       RowBox[{"1", "/", "\[Tau]"}]}], ",", 
      RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"G", "+", 
              RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"], "-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
             RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
             RowBox[{"2", " ", "G", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "N1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"G", "+", 
                RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]], 
           "-", 
           RowBox[{"N1", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "N1", "-", 
              RowBox[{"2", " ", "\[Tau]"}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                RowBox[{"2", " ", "G", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "+", 
                   RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                 "2"]}]]}], ")"}]}], "+", 
           RowBox[{"G", " ", 
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                RowBox[{"2", " ", "G", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "+", 
                   RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]], 
              "+", 
              RowBox[{"N1", " ", "\[Tau]", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "N1"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                   RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                   RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                    "2"]}]]}], ")"}]}]}], ")"}]}]}], ")"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N1", ">", "1"}], ",", 
            RowBox[{"G", ">", 
             RowBox[{"1", "/", "\[Tau]"}]}], ",", 
            RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",", 
       "N1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"N1", ">", "1"}], ",", 
      RowBox[{"G", ">", 
       RowBox[{"1", "/", "\[Tau]"}]}], ",", 
      RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["G", "2"], "+", 
             RowBox[{"2", " ", "N1"}], "+", 
             SuperscriptBox["N1", "2"], "-", 
             RowBox[{"2", " ", "N1", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "G", " ", "N1", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["G", "2"], " ", "N1", " ", "\[Tau]"}], "+", 
             RowBox[{"2", " ", "G", " ", 
              SuperscriptBox["N1", "2"], " ", "\[Tau]"}], "+", 
             RowBox[{
              SuperscriptBox["G", "2"], " ", 
              SuperscriptBox["N1", "2"], " ", 
              SuperscriptBox["\[Tau]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "G", "+", "N1", "+", 
                RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], " ", 
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "+", 
                RowBox[{"2", " ", "G", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "+", 
                   RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                 "2"]}]]}]}], ")"}]}], "]"}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N1", ">", "1"}], ",", 
            RowBox[{"G", ">", 
             RowBox[{"1", "/", "\[Tau]"}]}], ",", 
            RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",", 
       "N1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"N1", ">", "1"}], ",", 
      RowBox[{"G", ">", 
       RowBox[{"1", "/", "\[Tau]"}]}], ",", 
      RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["G", "2"], "+", 
            RowBox[{"2", " ", "N1"}], "+", 
            SuperscriptBox["N1", "2"], "-", 
            RowBox[{"2", " ", "N1", " ", "\[Tau]"}], "+", 
            RowBox[{"2", " ", "G", " ", "N1", " ", "\[Tau]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["G", "2"], " ", "N1", " ", "\[Tau]"}], "+", 
            RowBox[{"2", " ", "G", " ", 
             SuperscriptBox["N1", "2"], " ", "\[Tau]"}], "+", 
            RowBox[{
             SuperscriptBox["G", "2"], " ", 
             SuperscriptBox["N1", "2"], " ", 
             SuperscriptBox["\[Tau]", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "G", "+", "N1", "+", 
               RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], " ", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
               RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", "G", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "N1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"G", "+", 
                  RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                "2"]}]]}]}], ")"}]}], ",", 
         RowBox[{"Assumptions", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"N1", ">", "1"}], ",", 
            RowBox[{"G", ">", 
             RowBox[{"1", "/", "\[Tau]"}]}], ",", 
            RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",", 
       "N1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"N1", ">", "1"}], ",", 
      RowBox[{"G", ">", 
       RowBox[{"1", "/", "\[Tau]"}]}], ",", 
      RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.654872072871461*^9, 3.654872075087544*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"G", " ", "\[Tau]"}]}], ")"}], " ", "N1"}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]}], ")"}], " ", 
        "\[Tau]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"G", " ", "\[Tau]"}]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "3"], " ", "N1"}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "G"}], ")"}], " ", "\[Tau]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "5"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, -1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, 1] 2^Rational[1, 2] (-1 + $CellContext`G $CellContext`\[Tau]), 
    Complex[0, 1] 
    2^Rational[1, 2] (-1 + $CellContext`G $CellContext`\[Tau])^(-1) (
     1 + (-1 + (-1 + $CellContext`G) $CellContext`G) $CellContext`\[Tau]), 
    Complex[0, 1] 
    2^Rational[1, 2] (-1 + $CellContext`G) (
      1 + $CellContext`G)^2 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
(-1 + $CellContext`G $CellContext`\[Tau])^(-3), Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G) (
      1 + $CellContext`G)^3 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
     1 + (-2 + $CellContext`G) $CellContext`\[Tau]) (-1 + $CellContext`G \
$CellContext`\[Tau])^(-5)}, -1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871359405929*^9, 3.6548721245913897`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"G", "-", "\[Tau]"}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "2"]]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"G", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "4"], " ", "N1"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "G"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}], "+", 
         RowBox[{
          SuperscriptBox["G", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], "+", 
         
         RowBox[{"2", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "6"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[
   1], {(-2) ($CellContext`G - $CellContext`\[Tau])^2 (-1 + $CellContext`G \
$CellContext`\[Tau])^(-2), (-4) (-1 + $CellContext`G) (
      1 + $CellContext`G)^2 ($CellContext`G - $CellContext`\[Tau]) (-1 + \
$CellContext`\[Tau]) $CellContext`\[Tau] (-1 + $CellContext`G $CellContext`\
\[Tau])^(-4), (-2) (-1 + $CellContext`G) (
      1 + $CellContext`G)^3 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
(-1 + $CellContext`G $CellContext`\[Tau])^(-6) ((3 - 
       5 $CellContext`\[Tau]) $CellContext`\[Tau] + $CellContext`G^2 (-3 + \
$CellContext`\[Tau]) $CellContext`\[Tau] + 
     2 $CellContext`G (-1 + $CellContext`\[Tau] (2 + $CellContext`\[Tau])))}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871359405929*^9, 3.654872125639015*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"G", " ", "\[Tau]"}]}], ")"}], " ", "N1"}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          SuperscriptBox["G", "2"]}], ")"}], " ", "\[Tau]"}]}], ")"}]}], 
    RowBox[{"1", "+", 
     RowBox[{"G", " ", "\[Tau]"}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "G"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "3"], " ", "N1"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "G"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "G"}], ")"}], " ", "\[Tau]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "5"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, -1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, 1] 2^Rational[1, 2] (1 + $CellContext`G $CellContext`\[Tau]), 
    Complex[0, 1] 
    2^Rational[1, 2] (1 + $CellContext`G $CellContext`\[Tau])^(-1) (
     1 + (-1 + $CellContext`G + $CellContext`G^2) $CellContext`\[Tau]), 
    Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G)^2 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
      1 + $CellContext`G $CellContext`\[Tau])^(-3), Complex[0, 1] 
    2^Rational[1, 2] (-1 + $CellContext`G)^3 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
      1 + $CellContext`G $CellContext`\[Tau])^(-5) (-1 + (
       2 + $CellContext`G) $CellContext`\[Tau])}, -1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871359405929*^9, 3.6548721269382772`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"G", "+", "\[Tau]"}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "2"]]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "G"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"G", "+", "\[Tau]"}], ")"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "4"], " ", "N1"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "G"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}], "+", 
         RowBox[{
          SuperscriptBox["G", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], "-", 
         
         RowBox[{"2", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "6"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[
   1], {(-2) ($CellContext`G + $CellContext`\[Tau])^2 (
      1 + $CellContext`G $CellContext`\[Tau])^(-2), (-4) (-1 + \
$CellContext`G)^2 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
($CellContext`G + $CellContext`\[Tau]) (
      1 + $CellContext`G $CellContext`\[Tau])^(-4), (-2) (-1 + \
$CellContext`G)^3 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
      1 + $CellContext`G $CellContext`\[Tau])^(-6) ((3 - 
       5 $CellContext`\[Tau]) $CellContext`\[Tau] + $CellContext`G^2 (-3 + \
$CellContext`\[Tau]) $CellContext`\[Tau] - 
     2 $CellContext`G (-1 + $CellContext`\[Tau] (2 + $CellContext`\[Tau])))}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871359405929*^9, 3.654872127888033*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "expand", " ", "the", " ", "second", " ", "and", 
     " ", "fourth", " ", "eigenvalue"}], ",", " ", 
    RowBox[{
     RowBox[{
     "again", " ", "dropping", " ", "out", " ", "the", " ", "factors", " ", 
      FractionBox["1", 
       SqrtBox["2"]], " ", "and"}], " ", "\[PlusMinus]", 
     RowBox[{"i", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "-", "\[Tau]"}], ")"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "2"]]}], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"G", "-", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                 "\[Tau]"}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "4"], " ", "N1"}]], 
             "-", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "G"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox["G", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", 
                    "\[Tau]"}], "+", 
                   RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Tau]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "6"], " ", 
               SuperscriptBox["N1", "2"]}]]}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"G", ">", 
               RowBox[{"1", "/", "\[Tau]"}]}], ",", 
              RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",",
          "N1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N1", ">", "1"}], ",", 
        RowBox[{"G", ">", 
         RowBox[{"1", "/", "\[Tau]"}]}], ",", 
        RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "+", "\[Tau]"}], ")"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "2"]]}], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "G"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", 
               " ", 
               RowBox[{"(", 
                RowBox[{"G", "+", "\[Tau]"}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "4"], " ", "N1"}]], 
             "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "G"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "G"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["G", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", 
                  "\[Tau]"}], "-", 
                 RowBox[{"2", " ", "G", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Tau]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "6"], " ", 
               SuperscriptBox["N1", "2"]}]]}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"G", ">", 
               RowBox[{"1", "/", "\[Tau]"}]}], ",", 
              RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",",
          "N1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N1", ">", "1"}], ",", 
        RowBox[{"G", ">", 
         RowBox[{"1", "/", "\[Tau]"}]}], ",", 
        RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.654871384849347*^9, 3.654871521224082*^9}, 
   3.654872068550511*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"G", "-", "\[Tau]"}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"G", " ", "\[Tau]"}]}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "3"], " ", "N1"}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "G"}], ")"}], " ", "\[Tau]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "5"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, 1] 
    2^Rational[
      1, 2] ($CellContext`G - $CellContext`\[Tau])/(-1 + $CellContext`G \
$CellContext`\[Tau]), Complex[0, 1] 
    2^Rational[1, 2] (-1 + $CellContext`G) (
      1 + $CellContext`G)^2 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
(-1 + $CellContext`G $CellContext`\[Tau])^(-3), Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G) (
      1 + $CellContext`G)^3 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
     1 + (-2 + $CellContext`G) $CellContext`\[Tau]) (-1 + $CellContext`G \
$CellContext`\[Tau])^(-5)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871457052498*^9, 3.65487150025371*^9, 
  3.65487213820835*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"G", "+", "\[Tau]"}], ")"}]}], 
    RowBox[{"1", "+", 
     RowBox[{"G", " ", "\[Tau]"}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "G"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "3"], " ", "N1"}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "G"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"G", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          SuperscriptBox["G", "2"]}], ")"}], " ", "\[Tau]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]}], ")"}], " ", 
        
        SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"G", "+", "\[Tau]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "5"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, 1] 2^Rational[1, 2] ($CellContext`G + $CellContext`\[Tau])/(
    1 + $CellContext`G $CellContext`\[Tau]), Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G)^2 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
      1 + $CellContext`G $CellContext`\[Tau])^(-3), Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G)^3 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
($CellContext`G + $CellContext`\[Tau])^(-1) (
      1 + $CellContext`G $CellContext`\[Tau])^(-5) ($CellContext`G - 
     2 (-1 + $CellContext`G + $CellContext`G^2) $CellContext`\[Tau] + (-3 + \
(-1 + $CellContext`G) $CellContext`G) $CellContext`\[Tau]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654871457052498*^9, 3.65487150025371*^9, 
  3.654872148397832*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"G", " ", "<", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"T", ".", " ", "Note"}]}], " ", "that", " ", "we", " ", 
       "drop", " ", "the", " ", "factor", " ", "of", " ", 
       FractionBox["1", 
        SqrtBox["2"]], " ", "and"}], " ", "\[PlusMinus]", 
      RowBox[{
       RowBox[{"i", ".", " ", "We"}], " ", "also", " ", "drop", " ", "the", 
       " ", "square", " ", "root", " ", "of", " ", "the", " ", "first", " ", 
       "and", " ", "fourth", " ", "eigenvalue"}]}]}], ",", " ", 
    RowBox[{"since", " ", "Mathematica", " ", "gives", " ", 
     RowBox[{"errors", ".", " ", "We"}], " ", "expand", " ", "those", " ", 
     "seperately"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"G", "+", 
                RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"], "+", 
             SqrtBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
               RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
               RowBox[{"2", " ", "G", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "N1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"G", "+", 
                  RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]], 
             "+", 
             RowBox[{"N1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", "N1", "+", 
                RowBox[{"2", " ", "\[Tau]"}], "+", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                  RowBox[{"2", " ", "G", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                   "2"]}]]}], ")"}]}], "-", 
             RowBox[{"G", " ", 
              RowBox[{"(", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                  RowBox[{"2", " ", "G", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]],
                 "+", 
                RowBox[{"N1", " ", "\[Tau]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   RowBox[{"2", " ", "N1"}], "+", 
                   SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                    RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                    RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                    "2"]}]]}], ")"}]}]}], ")"}]}]}], ")"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"1", "<", "G", "<", 
               RowBox[{"1", "/", "\[Tau]"}]}], ",", 
              RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",",
          "N1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N1", ">", "1"}], ",", 
        RowBox[{"1", "<", "G", "<", 
         RowBox[{"1", "/", "\[Tau]"}]}], ",", 
        RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"G", "+", 
                 RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"], "-", 
              
              SqrtBox[
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                RowBox[{"2", " ", "G", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "N1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "+", 
                   RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]], 
              "-", 
              RowBox[{"N1", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", "N1", "-", 
                 RowBox[{"2", " ", "\[Tau]"}], "+", 
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                   RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                   RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                    "2"]}]]}], ")"}]}], "+", 
              RowBox[{"G", " ", 
               RowBox[{"(", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                   RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                   RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], "2"]}]],
                  "+", 
                 RowBox[{"N1", " ", "\[Tau]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "N1"}], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                    RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "-", 
                    RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                    "2"]}]]}], ")"}]}]}], ")"}]}]}], ")"}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"1", "<", "G", "<", 
               RowBox[{"1", "/", "\[Tau]"}]}], ",", 
              RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",",
          "N1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N1", ">", "1"}], ",", 
        RowBox[{"1", "<", "G", "<", 
         RowBox[{"1", "/", "\[Tau]"}]}], ",", 
        RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["G", "2"], "+", 
               RowBox[{"2", " ", "N1"}], "+", 
               SuperscriptBox["N1", "2"], "-", 
               RowBox[{"2", " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", "G", " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["G", "2"], " ", "N1", " ", "\[Tau]"}], "+", 
               RowBox[{"2", " ", "G", " ", 
                SuperscriptBox["N1", "2"], " ", "\[Tau]"}], "+", 
               RowBox[{
                SuperscriptBox["G", "2"], " ", 
                SuperscriptBox["N1", "2"], " ", 
                SuperscriptBox["\[Tau]", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "G", "+", "N1", "+", 
                  RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], " ", 
                SqrtBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                  RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "+", 
                  RowBox[{"2", " ", "G", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "N1"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                   "2"]}]]}]}], ")"}]}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"1", "<", "G", "<", 
               RowBox[{"1", "/", "\[Tau]"}]}], ",", 
              RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",",
          "N1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N1", ">", "1"}], ",", 
        RowBox[{"1", "<", "G", "<", 
         RowBox[{"1", "/", "\[Tau]"}]}], ",", 
        RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["G", "2"], "+", 
              RowBox[{"2", " ", "N1"}], "+", 
              SuperscriptBox["N1", "2"], "-", 
              RowBox[{"2", " ", "N1", " ", "\[Tau]"}], "+", 
              RowBox[{"2", " ", "G", " ", "N1", " ", "\[Tau]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["G", "2"], " ", "N1", " ", "\[Tau]"}], "+", 
              RowBox[{"2", " ", "G", " ", 
               SuperscriptBox["N1", "2"], " ", "\[Tau]"}], "+", 
              RowBox[{
               SuperscriptBox["G", "2"], " ", 
               SuperscriptBox["N1", "2"], " ", 
               SuperscriptBox["\[Tau]", "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "G", "+", "N1", "+", 
                 RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], " ", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "N1"}], ")"}], "2"], "-", 
                 RowBox[{"4", " ", "N1", " ", "\[Tau]"}], "+", 
                 RowBox[{"2", " ", "G", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "N1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"N1", " ", "\[Tau]"}]}], ")"}]}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"G", "+", 
                    RowBox[{"G", " ", "N1", " ", "\[Tau]"}]}], ")"}], 
                  "2"]}]]}]}], ")"}]}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"1", "<", "G", "<", 
               RowBox[{"1", "/", "\[Tau]"}]}], ",", 
              RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",",
          "N1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N1", ">", "1"}], ",", 
        RowBox[{"1", "<", "G", "<", 
         RowBox[{"1", "/", "\[Tau]"}]}], ",", 
        RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.654871611336553*^9, 3.654871623527969*^9}, {
  3.654871689533308*^9, 3.654871739693591*^9}, {3.654871846765294*^9, 
  3.654871850578323*^9}, {3.654872051790696*^9, 3.6548720541173067`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"G", "-", "\[Tau]"}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "2"]]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"G", "-", "\[Tau]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "4"], " ", "N1"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "G"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}], "+", 
         RowBox[{
          SuperscriptBox["G", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], "+", 
         
         RowBox[{"2", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "6"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[
   1], {(-2) ($CellContext`G - $CellContext`\[Tau])^2 (-1 + $CellContext`G \
$CellContext`\[Tau])^(-2), (-4) (-1 + $CellContext`G) (
      1 + $CellContext`G)^2 ($CellContext`G - $CellContext`\[Tau]) (-1 + \
$CellContext`\[Tau]) $CellContext`\[Tau] (-1 + $CellContext`G $CellContext`\
\[Tau])^(-4), (-2) (-1 + $CellContext`G) (
      1 + $CellContext`G)^3 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
(-1 + $CellContext`G $CellContext`\[Tau])^(-6) ((3 - 
       5 $CellContext`\[Tau]) $CellContext`\[Tau] + $CellContext`G^2 (-3 + \
$CellContext`\[Tau]) $CellContext`\[Tau] + 
     2 $CellContext`G (-1 + $CellContext`\[Tau] (2 + $CellContext`\[Tau])))}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6548716334412193`*^9, 3.654871741188875*^9, 
  3.654871772488371*^9, 3.654871880108487*^9, 3.654872163930243*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"G", " ", "\[Tau]"}]}], ")"}], " ", "N1"}]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]}], ")"}], " ", 
        "\[Tau]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"G", " ", "\[Tau]"}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "3"], " ", "N1"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "G"}], ")"}], " ", "\[Tau]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "5"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, -1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, -1] 2^Rational[1, 2] (-1 + $CellContext`G $CellContext`\[Tau]), 
    Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G $CellContext`\[Tau])^(-1) (
     1 + (-1 + (-1 + $CellContext`G) $CellContext`G) $CellContext`\[Tau]), 
    Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G) (
      1 + $CellContext`G)^2 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
(-1 + $CellContext`G $CellContext`\[Tau])^(-3), Complex[0, 1] 
    2^Rational[1, 2] (-1 + $CellContext`G) (
      1 + $CellContext`G)^3 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
     1 + (-2 + $CellContext`G) $CellContext`\[Tau]) (-1 + $CellContext`G \
$CellContext`\[Tau])^(-5)}, -1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6548716334412193`*^9, 3.654871741188875*^9, 
  3.654871772488371*^9, 3.654871880108487*^9, 3.654872165420953*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"G", " ", "\[Tau]"}]}], ")"}], " ", "N1"}], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          SuperscriptBox["G", "2"]}], ")"}], " ", "\[Tau]"}]}], ")"}]}], 
    RowBox[{"1", "+", 
     RowBox[{"G", " ", "\[Tau]"}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "G"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "3"], " ", "N1"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "G"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "G"}], ")"}], " ", "\[Tau]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "5"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, -1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, 1] 2^Rational[1, 2] (1 + $CellContext`G $CellContext`\[Tau]), 
    Complex[0, 1] 
    2^Rational[1, 2] (1 + $CellContext`G $CellContext`\[Tau])^(-1) (
     1 + (-1 + $CellContext`G + $CellContext`G^2) $CellContext`\[Tau]), 
    Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G)^2 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
      1 + $CellContext`G $CellContext`\[Tau])^(-3), Complex[0, 1] 
    2^Rational[1, 2] (-1 + $CellContext`G)^3 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
      1 + $CellContext`G $CellContext`\[Tau])^(-5) (-1 + (
       2 + $CellContext`G) $CellContext`\[Tau])}, -1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6548716334412193`*^9, 3.654871741188875*^9, 
  3.654871772488371*^9, 3.654871880108487*^9, 3.654872166714343*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"G", "+", "\[Tau]"}], ")"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "2"]]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "G"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{"G", "+", "\[Tau]"}], ")"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "4"], " ", "N1"}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "G"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}], "+", 
         RowBox[{
          SuperscriptBox["G", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], "-", 
         
         RowBox[{"2", " ", "G", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Tau]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "6"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[
   1], {(-2) ($CellContext`G + $CellContext`\[Tau])^2 (
      1 + $CellContext`G $CellContext`\[Tau])^(-2), (-4) (-1 + \
$CellContext`G)^2 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
($CellContext`G + $CellContext`\[Tau]) (
      1 + $CellContext`G $CellContext`\[Tau])^(-4), (-2) (-1 + \
$CellContext`G)^3 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
      1 + $CellContext`G $CellContext`\[Tau])^(-6) ((3 - 
       5 $CellContext`\[Tau]) $CellContext`\[Tau] + $CellContext`G^2 (-3 + \
$CellContext`\[Tau]) $CellContext`\[Tau] - 
     2 $CellContext`G (-1 + $CellContext`\[Tau] (2 + $CellContext`\[Tau])))}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.6548716334412193`*^9, 3.654871741188875*^9, 
  3.654871772488371*^9, 3.654871880108487*^9, 3.654872167785625*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.654871758984371*^9, 3.65487175899533*^9}, {
  3.6548718935100603`*^9, 3.654871894679994*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "expand", " ", "the", " ", "first", " ", "and", 
     " ", "fourth", " ", "eigenvalue"}], ",", " ", 
    RowBox[{
     RowBox[{
     "again", " ", "dropping", " ", "out", " ", "the", " ", "factors", " ", 
      FractionBox["1", 
       SqrtBox["2"]], " ", "and"}], " ", "\[PlusMinus]", 
     RowBox[{"i", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "-", "\[Tau]"}], ")"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "2"]]}], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"G", "-", "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", 
                 "\[Tau]"}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "4"], " ", "N1"}]], 
             "-", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", "G"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}], 
                   "+", 
                   RowBox[{
                    SuperscriptBox["G", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", 
                    "\[Tau]"}], "+", 
                   RowBox[{"2", " ", "G", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Tau]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "6"], " ", 
               SuperscriptBox["N1", "2"]}]]}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"1", "<", "G", "<", 
               RowBox[{"1", "/", "\[Tau]"}]}], ",", 
              RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",",
          "N1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N1", ">", "1"}], ",", 
        RowBox[{"1", "<", "G", "<", 
         RowBox[{"1", "/", "\[Tau]"}]}], ",", 
        RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{"FullSimplify", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"G", "+", "\[Tau]"}], ")"}], "2"]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "2"]]}], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "G"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", 
               " ", 
               RowBox[{"(", 
                RowBox[{"G", "+", "\[Tau]"}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "4"], " ", "N1"}]], 
             "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "G"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "G"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[Tau]"}]}], ")"}], " ", "\[Tau]"}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["G", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Tau]"}], ")"}], " ", 
                  "\[Tau]"}], "-", 
                 RowBox[{"2", " ", "G", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Tau]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "\[Tau]"}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "6"], " ", 
               SuperscriptBox["N1", "2"]}]]}], "]"}], ",", 
           RowBox[{"Assumptions", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"N1", ">", "1"}], ",", 
              RowBox[{"1", "<", "G", "<", 
               RowBox[{"1", "/", "\[Tau]"}]}], ",", 
              RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], ",",
          "N1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"N1", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"N1", ">", "1"}], ",", 
        RowBox[{"1", "<", "G", "<", 
         RowBox[{"1", "/", "\[Tau]"}]}], ",", 
        RowBox[{"0", "<", "\[Tau]", "<", "1"}]}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.654871762663262*^9, 3.654871763461041*^9}, {
   3.6548717952991133`*^9, 3.654871803723199*^9}, {3.65487191515388*^9, 
   3.6548719894112797`*^9}, 3.65487217444343*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"G", "-", "\[Tau]"}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"G", " ", "\[Tau]"}]}]]}], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "3"], " ", "N1"}]], "+", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "G"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "G"}], ")"}], " ", "\[Tau]"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "5"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, -1] 
    2^Rational[
      1, 2] ($CellContext`G - $CellContext`\[Tau])/(-1 + $CellContext`G \
$CellContext`\[Tau]), Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G) (
      1 + $CellContext`G)^2 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
(-1 + $CellContext`G $CellContext`\[Tau])^(-3), Complex[0, 1] 
    2^Rational[1, 2] (-1 + $CellContext`G) (
      1 + $CellContext`G)^3 (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
     1 + (-2 + $CellContext`G) $CellContext`\[Tau]) (-1 + $CellContext`G \
$CellContext`\[Tau])^(-5)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654872000781012*^9, 3.6548721819738417`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{"G", "+", "\[Tau]"}], ")"}]}], 
    RowBox[{"1", "+", 
     RowBox[{"G", " ", "\[Tau]"}]}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "G"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "3"], " ", "N1"}]], "-", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "G"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "G"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Tau]"}], ")"}], " ", "\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"G", "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "G", "+", 
          SuperscriptBox["G", "2"]}], ")"}], " ", "\[Tau]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "G"}], ")"}], " ", "G"}]}], ")"}], " ", 
        
        SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"G", "+", "\[Tau]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"G", " ", "\[Tau]"}]}], ")"}], "5"], " ", 
     SuperscriptBox["N1", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "N1"], "]"}], "3"],
    SeriesData[$CellContext`N1, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`N1, 
   DirectedInfinity[1], {
   Complex[0, 1] 2^Rational[1, 2] ($CellContext`G + $CellContext`\[Tau])/(
    1 + $CellContext`G $CellContext`\[Tau]), Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G)^2 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] (
      1 + $CellContext`G $CellContext`\[Tau])^(-3), Complex[0, -1] 
    2^Rational[1, 2] (-1 + $CellContext`G)^3 (
     1 + $CellContext`G) (-1 + $CellContext`\[Tau]) $CellContext`\[Tau] \
($CellContext`G + $CellContext`\[Tau])^(-1) (
      1 + $CellContext`G $CellContext`\[Tau])^(-5) ($CellContext`G - 
     2 (-1 + $CellContext`G + $CellContext`G^2) $CellContext`\[Tau] + (-3 + \
(-1 + $CellContext`G) $CellContext`G) $CellContext`\[Tau]^2)}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.654872000781012*^9, 3.6548721947376757`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Here", " ", "we", " ", "calculate", " ", "the", " ", "entropies", " ", 
    "for", " ", "large", " ", "N"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"First", " ", "define", " ", "g", " ", "function"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Unprotect", "[", "DirectedInfinity", "]"}], ";", "\n", 
    RowBox[{"DirectedInfinity", "/:", 
     RowBox[{
      RowBox[{"Log", "[", "0", "]"}], " ", "0"}], ":=", 
     RowBox[{"0", "\[IndentingNewLine]", 
      RowBox[{"Protect", "[", "DirectedInfinity", "]"}]}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "x_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}], "/", "2"}], ")"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}], "/", "2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "1"}], ")"}], "/", "2"}], ")"}], "*", 
       RowBox[{"Log2", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", "1"}], ")"}], "/", "2"}], ")"}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Calculate", " ", "the", " ", "limit", " ", "for", " ", "G"}], 
     ">", 
     RowBox[{"1", "/", "T"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"g", "[", 
          FractionBox[
           RowBox[{"G", "+", "T"}], 
           RowBox[{
            RowBox[{"G", "*", "T"}], "+", "1"}]], "]"}], "+", 
         RowBox[{"g", "[", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "*", "T"}], "+", "1"}], ")"}]}], "]"}], "-", 
         RowBox[{"g", "[", 
          FractionBox[
           RowBox[{"G", "-", "T"}], 
           RowBox[{
            RowBox[{"G", "*", "T"}], "-", "1"}]], "]"}], "-", 
         RowBox[{"g", "[", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G", "*", "T"}], "-", "1"}], ")"}]}], "]"}]}], "]"}], 
       ",", 
       RowBox[{"N1", "\[Rule]", "\[Infinity]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"G", ">", 
           FractionBox["1", "T"]}], ",", 
          RowBox[{"0", "<", "T", "<", "1"}], ",", 
          RowBox[{"N1", ">", "1"}]}], "}"}]}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G", ">", 
         FractionBox["1", "T"]}], ",", 
        RowBox[{"0", "<", "T", "<", "1"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6548721936730328`*^9, 3.654872418895278*^9}, {
  3.6548724587642193`*^9, 3.654872538932334*^9}, {3.654872733265182*^9, 
  3.654872766721055*^9}, {3.654872808108972*^9, 3.654872868463181*^9}, {
  3.654872956288002*^9, 3.654872958436624*^9}, {3.6548730426855307`*^9, 
  3.654873053079438*^9}, {3.6548730976748953`*^9, 3.654873185344051*^9}, {
  3.654930580924823*^9, 3.654930588639558*^9}, {3.654930757121315*^9, 
  3.654930762070229*^9}, {3.654931080098734*^9, 3.6549310879056463`*^9}, {
  3.6549314306730537`*^9, 3.654931431437805*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["G", "2"]}], ")"}], " ", "T", " ", 
    RowBox[{"ArcCoth", "[", "G", "]"}]}], "+", 
   RowBox[{"4", " ", "G", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["T", "2"]}], ")"}], " ", 
    RowBox[{"ArcTanh", "[", "T", "]"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox["T", "2"]}]}], ")"}], " ", 
   RowBox[{"Log", "[", "4", "]"}]}]]], "Output",
 CellChangeTimes->{{3.654872718236857*^9, 3.654872744147745*^9}, 
   3.654872802789192*^9, 3.6548728403228607`*^9, 3.654872875031666*^9, 
   3.654872964941146*^9, 3.654873044712669*^9, {3.654873134489791*^9, 
   3.654873164539784*^9}, 3.654873215948432*^9, 3.6549305962013683`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Calculate", " ", "the", " ", "limit", " ", "for", " ", "G"}], 
    "<", 
    RowBox[{"1", "/", "T"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        FractionBox[
         RowBox[{"G", "+", "T"}], 
         RowBox[{
          RowBox[{"G", "*", "T"}], "+", "1"}]], "]"}], "+", 
       RowBox[{"g", "[", 
        RowBox[{"N1", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G", "*", "T"}], "+", "1"}], ")"}]}], "]"}], "-", 
       RowBox[{"g", "[", 
        FractionBox[
         RowBox[{"G", "-", "T"}], 
         RowBox[{"1", "-", 
          RowBox[{"G", "*", "T"}]}]], "]"}], "-", 
       RowBox[{"g", "[", 
        RowBox[{"N1", "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"G", "*", "T"}]}], ")"}]}], "]"}]}], ",", 
      RowBox[{"N1", "\[Rule]", "\[Infinity]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "<", "G", "<", 
          FractionBox["1", "T"]}], ",", 
         RowBox[{"0", "<", "T", "<", "1"}], ",", 
         RowBox[{"N1", ">", "1"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "<", "G", "<", 
        FractionBox["1", "T"]}], ",", 
       RowBox[{"0", "<", "T", "<", "1"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654872693048038*^9, 3.654872693065613*^9}, {
  3.654872996257874*^9, 3.654873084241034*^9}, {3.654931076858717*^9, 
  3.6549310985589657`*^9}, {3.6549314281525993`*^9, 3.6549314289174623`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["G", "2"]}], ")"}], " ", "T", " ", 
    RowBox[{"ArcCoth", "[", "G", "]"}]}], "+", 
   RowBox[{"4", " ", "G", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["T", "2"]}], ")"}], " ", 
    RowBox[{"ArcTanh", "[", "T", "]"}]}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["G", "2"], " ", 
      SuperscriptBox["T", "2"]}]}], ")"}], " ", 
   RowBox[{"Log", "[", "4", "]"}]}]]], "Output",
 CellChangeTimes->{3.6549315680302687`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Limits", " ", "for", " ", "both", " ", "G"}], "<", 
     RowBox[{
      RowBox[{"1", "/", "T"}], " ", "and", " ", "G"}], ">", 
     RowBox[{
      RowBox[{"1", "/", "T"}], " ", "are", " ", 
      RowBox[{"equal", ".", " ", "Note"}], " ", "that", " ", "ArcCoth", 
      RowBox[{"(", "x", ")"}]}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", 
      RowBox[{"ln", "[", 
       FractionBox[
        RowBox[{"x", "+", "1"}], 
        RowBox[{"x", "-", "1"}]], "]"}], " ", "and", " ", 
      RowBox[{"ArcTanh", "[", "x", "]"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], "*", 
       RowBox[{
        RowBox[{"ln", "[", 
         FractionBox[
          RowBox[{"1", "+", "x"}], 
          RowBox[{"1", "-", "x"}]], "]"}], ".", " ", "Now"}], " ", 
       "calculate", " ", "limit", " ", "for", " ", "G"}], " ", "=", " ", 
      RowBox[{"1", "/", "T"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["G", "2"], "+", "1"}], 
         RowBox[{"2", "G"}]], "]"}], "+", 
       RowBox[{"g", "[", 
        RowBox[{"2", "N1"}], "]"}], "-", 
       RowBox[{"g", "[", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["G", "2"], "-", "1"}], "G"], "N1"}]], "]"}], "-", 
       RowBox[{"g", "[", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["G", "2"], "-", "1"}], "G"], "N1"}]], "]"}]}], ",", 
      RowBox[{"N1", "\[Rule]", "\[Infinity]"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"G", ">", "1"}], ",", 
         RowBox[{"N1", ">", "1"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"G", ">", "1"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.654872595224494*^9, 3.654872621870962*^9}, {
  3.654872671179002*^9, 3.654872690958753*^9}, {3.6549313269472933`*^9, 
  3.65493142549879*^9}, {3.654931571872517*^9, 3.654931584021839*^9}, {
  3.657536598835298*^9, 3.657536609500168*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "G"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["G", "2"]}], ")"}], " ", 
    RowBox[{"ArcCoth", "[", "G", "]"}]}]}], 
  RowBox[{"G", " ", 
   RowBox[{"Log", "[", "2", "]"}]}]]], "Output",
 CellChangeTimes->{3.654931464060256*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "now", " ", "take", " ", "the", " ", "limit", " ", "of", " ", 
    "the", " ", "expression", " ", "found", " ", "for", " ", "G"}], ">", 
   RowBox[{
    RowBox[{"1", "/", "T"}], " ", "and", " ", "G"}], "<", 
   RowBox[{
    RowBox[{"1", "/", "T"}], " ", "as", " ", "T"}], ">", 
   RowBox[{"1", "/", "G"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.654872678503242*^9, 3.654872678516069*^9}, {
  3.6549315882515297`*^9, 3.6549316198417673`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["G", "2"]}], ")"}], " ", "T", " ", 
        RowBox[{"ArcCoth", "[", "G", "]"}]}], "+", 
       RowBox[{"4", " ", "G", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["T", "2"]}], ")"}], " ", 
        RowBox[{"ArcTanh", "[", "T", "]"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["G", "2"], " ", 
          SuperscriptBox["T", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "4", "]"}]}]], ",", 
     RowBox[{"T", "\[Rule]", 
      FractionBox["1", "G"]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"G", ">", "1"}], ",", 
        RowBox[{"0", "<", "T", "<", "1"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"G", ">", "1"}], ",", 
      RowBox[{"0", "<", "T", "<", "1"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6548726333245707`*^9, 3.654872637620895*^9}, 
   3.65487267698717*^9, {3.654931631206316*^9, 3.654931697560821*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "G"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["G", "2"]}], ")"}], " ", 
    RowBox[{"ArcCoth", "[", "G", "]"}]}]}], 
  RowBox[{"G", " ", 
   RowBox[{"Log", "[", "2", "]"}]}]]], "Output",
 CellChangeTimes->{3.654931699659034*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "We", " ", "retrieve", " ", "the", " ", "same", " ", "bound", " ", 
     "found", " ", "when", " ", "G"}], "=", 
    RowBox[{"1", "/", "T"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "so", " ", "that", " ", "the", " ", "upper", " ", "bound", " ", "found", 
     " ", "for", " ", "G"}], "\[NotEqual]", 
    RowBox[{
     FractionBox["1", "T"], " ", "holds", " ", "for", " ", "all", " ", 
     "values", " ", "of", " ", "G"}], "\[GreaterEqual]", 
    RowBox[{"1", " ", "and", " ", "0"}], "\[LessEqual]", "T", "\[LessEqual]", 
    "1."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6548726917948217`*^9, 3.654872691805295*^9}, {
   3.654931704116548*^9, 3.654931809213915*^9}, {3.657536478564828*^9, 
   3.657536533811689*^9}, 3.65753659031181*^9}]
},
WindowSize->{1178, 1025},
WindowMargins->{{221, Automatic}, {Automatic, 109}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 6711, 176, 1197, "Input"],
Cell[7272, 198, 4560, 162, 351, "Input"],
Cell[11835, 362, 447, 10, 46, "Input"],
Cell[CellGroupData[{
Cell[12307, 376, 920, 24, 46, "Input"],
Cell[13230, 402, 12709, 434, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25976, 841, 3455, 94, 319, "Input"],
Cell[29434, 937, 2362, 75, 101, "Output"],
Cell[31799, 1014, 2231, 77, 61, "Output"],
Cell[34033, 1093, 2561, 82, 101, "Output"],
Cell[36597, 1177, 15655, 377, 712, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52289, 1559, 5990, 176, 447, "Input"],
Cell[58282, 1737, 4671, 157, 145, "Output"],
Cell[62956, 1896, 5053, 171, 145, "Output"],
Cell[68012, 2069, 15554, 375, 712, "Output"]
}, Open  ]],
Cell[83581, 2447, 310, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[83916, 2458, 15191, 375, 1025, "Input"],
Cell[99110, 2835, 15657, 475, 503, "Output"],
Cell[114770, 3312, 15938, 482, 515, "Output"],
Cell[130711, 3796, 2159, 63, 56, "Output"],
Cell[132873, 3861, 2825, 83, 101, "Output"]
}, Open  ]],
Cell[135713, 3947, 143, 2, 28, "Input"],
Cell[135859, 3951, 94, 1, 28, "Input"],
Cell[135956, 3954, 860, 19, 59, "Input"],
Cell[CellGroupData[{
Cell[136841, 3977, 14259, 364, 903, "Input"],
Cell[151103, 4343, 3027, 91, 55, "Output"],
Cell[154133, 4436, 3238, 96, 55, "Output"],
Cell[157374, 4534, 2846, 83, 58, "Output"],
Cell[160223, 4619, 3182, 95, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163442, 4719, 8112, 216, 407, "Input"],
Cell[171557, 4937, 2496, 76, 55, "Output"],
Cell[174056, 5015, 2989, 86, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177082, 5106, 15919, 387, 950, "Input"],
Cell[193004, 5495, 3309, 97, 55, "Output"],
Cell[196316, 5594, 3123, 93, 55, "Output"],
Cell[199442, 5689, 2915, 84, 58, "Output"],
Cell[202360, 5775, 3253, 96, 55, "Output"]
}, Open  ]],
Cell[205628, 5874, 142, 2, 28, "Input"],
Cell[CellGroupData[{
Cell[205795, 5880, 8249, 217, 407, "Input"],
Cell[214047, 6099, 2503, 76, 55, "Output"],
Cell[216553, 6177, 2967, 85, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219557, 6267, 3589, 96, 258, "Input"],
Cell[223149, 6365, 921, 26, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224107, 6396, 1718, 48, 105, "Input"],
Cell[225828, 6446, 683, 23, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226548, 6474, 2363, 66, 132, "Input"],
Cell[228914, 6542, 325, 11, 54, "Output"]
}, Open  ]],
Cell[229254, 6556, 511, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[229790, 6572, 1371, 40, 89, "Input"],
Cell[231164, 6614, 325, 11, 54, "Output"]
}, Open  ]],
Cell[231504, 6628, 820, 19, 54, "Input"]
}
]
*)

(* End of internal cache information *)

